A Unified Scalar-Field Mechanism for the $H_0$, $S_8$ and Evolving Dark-Energy Tensions

We propose a unified scalar-field framework that addresses, within standard general relativity, three current cosmological anomalies: the $H_0$ tension, the mild preference for reduced late-time clustering ($S_8$), and recent indications of evolving dark energy. The model contains a single minimally coupled canonical scalar field evolving in a smooth potential composed of a localized bump superimposed on an exponential tail. The bump generates a transient pre-recombination energy injection that increases the expansion rate before last scattering, reduces the sound horizon, and shifts the CMB-inferred value of $H_0$ upward. After the field is released, its energy density rapidly redshifts through a kination-like phase, ensuring that the early modification does not persist as an unwanted late-time contribution. At low redshift, the exponential tail drives quintessence-like evolution, naturally yielding $w_0>-1$ and $w_a<0$ while suppressing linear structure growth and moving $S_8$ in the observationally preferred direction. The analysis shows explicitly how this smooth single-field potential can produce the required sequence of early enhancement, rapid dilution, and late-time thawing behavior.

==> numerics/benchmark_analysis.py <==
import json
import numpy as np
import matplotlib.pyplot as plt
from scipy.integrate import solve_ivp, cumulative_trapezoid, quad
from scipy.optimize import brentq
import scalar_likelihood as sl

# Calibrated benchmark used in the revised manuscript.
C=299792.458
h=0.700
H0=100*h
Om0=0.306
omega_b=0.02237
Ob0=omega_b/h**2
Og0=2.4728e-5/h**2
Or0=Og0*(1+0.22710731766*3.046)
lam=0.9897726
A=3.85e9
sigma=0.194
initial_offset_sigma=0.70
Ni=-12.0
zdrag=1059.94
sigma8_planck=0.811

# Choose phi*=0 convention. phi_c is then fixed by the exact extremum condition.
def phi_c_for_peak(A,sigma,lam):
    def f(pc):
        G=A*np.exp(-pc**2/(2*sigma**2)); q=G/(1+G)
        return pc-lam*sigma**2/q
    return brentq(f,lam*sigma**2,lam*sigma**2+sigma)

phi_c=phi_c_for_peak(A,sigma,lam)
ui=initial_offset_sigma*sigma

def integrate(v0,dense=True,rtol=1e-8):
    def pot(u):
        G=A*np.exp(-(u-phi_c)**2/(2*sigma**2)); q=G/(1+G)
        v=v0*np.exp(-lam*u)*(1+G)
        dln=-lam-(u-phi_c)/sigma**2*q
        return v,dln,G,q
    def rhs(N,Y):
        u,p=Y
        v,dln,_,_=pot(u)
        den=1-p*p/6
        E2=(Om0*np.exp(-3*N)+Or0*np.exp(-4*N)+v)/den
        Om=Om0*np.exp(-3*N)/E2; Or=Or0*np.exp(-4*N)/E2; Ok=p*p/6
        hp=-0.5*(3*Om+4*Or+6*Ok)
        return [p,-(3+hp)*p-3*v*dln/E2]
    sol=solve_ivp(rhs,[Ni,0],[ui,0],dense_output=dense,rtol=rtol,atol=1e-10,max_step=.01)
    u,p=sol.y[:,-1]
    v=pot(u)[0]
    E2=(Om0+Or0+v)/(1-p*p/6)
    return sol,pot,E2

def flatness(v0): return integrate(v0,dense=False,rtol=3e-7)[2]-1
v0=brentq(flatness,0.5,8.0,xtol=2e-10)
sol,pot,_=integrate(v0,dense=True)

def bg_N(N):
    N=np.asarray(N); u,p=sol.sol(N)
    ua=np.atleast_1d(u)
    v=np.array([pot(float(x))[0] for x in ua])
    if np.ndim(u)==0: v=v[0]
    E2=(Om0*np.exp(-3*N)+Or0*np.exp(-4*N)+v)/(1-p*p/6)
    Om=Om0*np.exp(-3*N)/E2; Or=Or0*np.exp(-4*N)/E2; Ok=p*p/6
    hp=-0.5*(3*Om+4*Or+6*Ok)
    Ophi=Ok+v/E2; w=(Ok-v/E2)/Ophi
    return np.sqrt(E2),Om,hp,w,Ophi,u,p,v

# exact extremum quantities
beta=lam*sigma
def ext_eq(y):
    G=A*np.exp(-y*y/2); q=G/(1+G)
    return y*q-beta
y_peak=brentq(ext_eq,beta,1.0)
G_peak=A*np.exp(-y_peak*y_peak/2); q_peak=G_peak/(1+G_peak)
curv_peak=q_peak/sigma**2*(-1+y_peak*y_peak*(1-q_peak))
fede_curv=3/abs(curv_peak)

# actual numerical early peak
Nscan=np.linspace(-9.2,-6.0,2200)
Esc,Oms,hps,ws,Ophis,us,ps,vs=bg_N(Nscan)
ip=np.argmax(Ophis)
Npk=Nscan[ip]; zpk=np.exp(-Npk)-1; fpk=Ophis[ip]

# sound horizon
Nd=-np.log1p(zdrag)
def snd_int(N):
    E=bg_N(float(N))[0]; a=np.exp(N)
    R=3*Ob0/(4*Og0)*a; cs=1/np.sqrt(3*(1+R))
    return np.exp(-N)*cs/E
Iearly=np.exp(Ni)/np.sqrt(3*Or0)
Ird=Iearly+quad(snd_int,Ni,Nd,epsabs=1e-10,epsrel=2e-8,limit=300)[0]
rd=C/H0*Ird
alpha_model=1/Ird

# w0, wa local projection
w0=float(bg_N(0)[3]); wminus=float(bg_N(-1e-4)[3]); wa=-(w0-wminus)/1e-4
u0=float(bg_N(0)[5]); p0=float(bg_N(0)[6])

# growth: same high-z normalization as Planck LCDM reference
def growth(bgfunc):
    N0=-np.log1p(50.0); Di=np.exp(N0)
    def rhs(N,Y):
        D,F=Y; E,Om,hp=bgfunc(N)[:3]
        return [F,-(2+hp)*F+1.5*Om*D]
    return solve_ivp(rhs,[N0,0],[Di,Di],dense_output=True,rtol=2e-9,atol=1e-11,max_step=.02)

def bg_lcdm(N):
    E2=Om0*np.exp(-3*N)+Or0*np.exp(-4*N)+(1-Om0-Or0)
    Om=Om0*np.exp(-3*N)/E2; Or=Or0*np.exp(-4*N)/E2
    return np.sqrt(E2),Om,-0.5*(3*Om+4*Or)

gs=growth(bg_N); gl=growth(bg_lcdm)
D_ratio=float(gs.sol(0)[0]/gl.sol(0)[0])
sigma8=sigma8_planck*D_ratio
S8=sigma8*np.sqrt(Om0/0.3)

# BAO predictions for full benchmark
zgrid=np.linspace(0,2.4,2200)
Egrid=np.array([bg_N(-np.log1p(z))[0] for z in zgrid])
Igrid=cumulative_trapezoid(1/Egrid,zgrid,initial=0)
bao_rows=[]; data=[]; pred=[]; blocks=[]
for name,z,typ,vals,errs,corr in sl.BAO:
    E=np.interp(z,zgrid,Egrid); I=np.interp(z,zgrid,Igrid)
    DM=alpha_model*I; DH=alpha_model/E
    if typ=='DV':
        P=(z*DM*DM*DH)**(1/3); bao_rows.append((name,z,'DV',vals[0],errs[0],P))
        data.append(vals[0]); pred.append(P); blocks.append(np.array([[errs[0]**2]]))
    else:
        bao_rows.append((name,z,'DM',vals[0],errs[0],DM)); bao_rows.append((name,z,'DH',vals[1],errs[1],DH))
        data += [vals[0],vals[1]]; pred += [DM,DH]
        s1,s2=errs; blocks.append(np.array([[s1*s1,corr*s1*s2],[corr*s1*s2,s2*s2]]))
n=len(data); Cinv=np.zeros((n,n)); j=0
for b in blocks:
    m=b.shape[0]; Cinv[j:j+m,j:j+m]=np.linalg.inv(b); j+=m
res=np.asarray(pred)-np.asarray(data); chi2_bench=float(res@Cinv@res)

# Best late-tail profile comparison already generated independently.
prof=np.loadtxt('bao_profile.csv',delimiter=',',skiprows=1)
ib=np.argmin(prof[:,3]); late_best=prof[ib]; chi2_lcdm=prof[0,3]

# RSD data: 6dFGS + BOSS DR12 consensus.
rsd=np.array([[0.067,0.423,0.055],[0.38,0.497,np.hypot(.039,.024)],[0.51,0.458,np.hypot(.035,.015)],[0.61,0.436,np.hypot(.034,.009)]])
def fs8_from(sol_g,z):
    N=-np.log1p(z); D,F=sol_g.sol(N)
    return (F/D)*(sigma8_planck*D/gl.sol(0)[0])

# ---- figures ----
plt.rcParams.update({'font.size':12.5,'axes.labelsize':13,'axes.titlesize':12.5,'legend.fontsize':10.2,'xtick.labelsize':10.5,'ytick.labelsize':10.5})

# Fig 1: potential + numerical energy history
fig,ax=plt.subplots(1,2,figsize=(10.8,4.25),constrained_layout=True)
u=np.linspace(-.25,2.25,1400)
v=np.array([pot(x)[0] for x in u])
ax[0].plot(u,np.log10(v),lw=2.0)
ax[0].axvline(0,ls='--',lw=1.3,label=r'exact crest $\phi_*$')
ax[0].axvline(u0,ls=':',lw=1.5,label=r'today $\phi_0$')
ax[0].set_xlabel(r'$\phi/M_{\rm Pl}$'); ax[0].set_ylabel(r'$\log_{10}[V/(3M_{\rm Pl}^2H_0^2)]$')
ax[0].set_title('(a) Full bump-tail potential'); ax[0].legend(loc='upper right',frameon=False)

z_hist=np.logspace(-3,5,1400); Nh=-np.log1p(z_hist); Oph=np.array([bg_N(N)[4] for N in Nh])
ax[1].semilogx(1+z_hist,Oph,lw=2.0,label=r'$\Omega_\phi$')
ax[1].scatter([1+zpk],[fpk],s=42,zorder=5,label=fr'peak: $z={zpk:.0f}$, $f_\phi={fpk:.3f}$')
ax[1].axhline(1-Om0-Or0,ls=':',lw=1.4,label='present dark-energy fraction')
ax[1].set_xlabel(r'$1+z$'); ax[1].set_ylabel(r'$\Omega_\phi$'); ax[1].set_ylim(0,0.76)
ax[1].set_title('(b) One-field three-epoch history'); ax[1].legend(loc='upper left',frameon=False)
fig.savefig('potential_panel.pdf',bbox_inches='tight'); fig.savefig('potential_panel.png',dpi=220,bbox_inches='tight'); plt.close(fig)

# Fig 2: H0-rd plane
fig,ax=plt.subplots(figsize=(5.8,4.6),constrained_layout=True)
H=np.linspace(64,76,300); prod=C/late_best[2]; prod_sig=prod*(0.08014/late_best[2])
rdline=prod/H
ax.plot(H,rdline,lw=2.0,label='DESI DR2 BAO scale')
ax.fill_between(H,(prod-prod_sig)/H,(prod+prod_sig)/H,alpha=.18)
# SH0ES band and Planck point
ax.axvspan(73.04-1.04,73.04+1.04,alpha=.12,label=r'SH0ES $H_0$ (68%)')
ax.errorbar(67.36,147.09,xerr=.54,yerr=.26,fmt='s',ms=5,capsize=3,label=r'Planck $\Lambda$CDM')
ax.scatter([H0],[rd],s=55,marker='o',zorder=5,label='calibrated scalar benchmark')
ax.annotate(fr'$H_0={H0:.0f}$, $r_d={rd:.1f}$ Mpc',(H0,rd),xytext=(5,-18),textcoords='offset points',fontsize=9)
ax.set_xlim(64,76); ax.set_ylim(132,151); ax.set_xlabel(r'$H_0\ [{\rm km\,s^{-1}\,Mpc^{-1}}]$'); ax.set_ylabel(r'$r_d\ [{\rm Mpc}]$')
ax.set_title('Acoustic-scale shift in the $H_0$–$r_d$ plane'); ax.legend(frameon=False,loc='lower left')
fig.savefig('H0_rd.pdf',bbox_inches='tight'); fig.savefig('H0_rd.png',dpi=220,bbox_inches='tight'); plt.close(fig)

# Fig 3: DESI residuals and lambda profile
fig,ax=plt.subplots(1,2,figsize=(10.8,4.45),constrained_layout=True)
labels=[]; pulls=[]
for row in bao_rows:
    name,z,kind,obs,err,pr=row; labels.append(f'{name}\n{kind}'); pulls.append((pr-obs)/err)
x=np.arange(len(pulls)); ax[0].axhline(0,lw=1.2); ax[0].bar(x,pulls,width=.72)
ax[0].set_xticks(x); ax[0].set_xticklabels(labels,rotation=50,ha='right',fontsize=9.5); ax[0].set_ylabel(r'$(X_{\rm model}-X_{\rm DESI})/\sigma_X$')
ax[0].set_title(fr'(a) Full scalar benchmark: $\chi^2_{{\rm BAO}}={chi2_bench:.2f}$')
ax[0].set_ylim(-2.6,2.6)

Dchi=prof[:,3]-np.min(prof[:,3]); ax[1].plot(prof[:,0],Dchi,lw=2.0)
ax[1].axhline(1,ls='--',lw=1,label=r'$\Delta\chi^2=1$')
ax[1].axvline(late_best[0],ls=':',lw=1.2,label=fr'best $\lambda={late_best[0]:.2f}$')
ax[1].scatter([0],[chi2_lcdm-np.min(prof[:,3])],marker='s',s=35,label=r'$\Lambda$CDM limit')
ax[1].set_xlabel(r'tail slope $\lambda$'); ax[1].set_ylabel(r'profile $\Delta\chi^2_{\rm BAO}$'); ax[1].set_ylim(0,5.2); ax[1].set_title('(b) DESI DR2 profile likelihood'); ax[1].legend(frameon=False)
fig.savefig('desi.pdf',bbox_inches='tight'); fig.savefig('desi.png',dpi=220,bbox_inches='tight'); plt.close(fig)

# Fig 4 growth
fig,ax=plt.subplots(figsize=(5.8,4.55),constrained_layout=True)
z=np.linspace(0,1.1,260)
mod=np.array([fs8_from(gs,x) for x in z]); lcd=np.array([fs8_from(gl,x) for x in z])
ax.plot(z,mod,lw=2.0,label=fr'full scalar benchmark ($S_8={S8:.3f}$)')
ax.plot(z,lcd,ls='--',lw=1.8,label=fr'$\Lambda$CDM same high-$z$ norm ($S_8={sigma8_planck*np.sqrt(Om0/.3):.3f}$)')
ax.errorbar(rsd[:,0],rsd[:,1],yerr=rsd[:,2],fmt='o',ms=4,capsize=2,label='6dFGS + BOSS DR12')
ax.axhspan(0,0,alpha=0)
ax.text(.98,.06,f'DES Y6 shear: $S_8=0.798^{{+0.014}}_{{-0.015}}$\nmodel: $S_8={S8:.3f}$',transform=ax.transAxes,ha='right',va='bottom',fontsize=9.8,bbox=dict(boxstyle='round,pad=.3',fc='white',ec='0.75'))
ax.set_xlabel('redshift $z$'); ax.set_ylabel(r'$f\sigma_8(z)$'); ax.set_xlim(0,1.1); ax.set_ylim(.34,.52); ax.set_title('Numerical GR growth prediction (matched high-$z$ normalization)'); ax.legend(frameon=False,loc='upper right')
fig.savefig('growth.pdf',bbox_inches='tight'); fig.savefig('growth.png',dpi=220,bbox_inches='tight'); plt.close(fig)

metrics={
 'H0':H0,'h':h,'Omega_m0':Om0,'Omega_b0':Ob0,'Omega_r0':Or0,'omega_b':omega_b,
 'lambda':lam,'A':A,'sigma_over_Mpl':sigma,'phi_c_over_Mpl':phi_c,'V0_over_3Mpl2H02':v0,
 'initial_phi_over_Mpl':ui,'initial_offset_sigma':initial_offset_sigma,'phi0_over_Mpl':u0,
 'peak_z':float(zpk),'peak_Omega_phi':float(fpk),'curvature_estimate_fraction':float(fede_curv),
 'rd_Mpc':float(rd),'alpha_c_over_H0rd':float(alpha_model),'w0':w0,'wa_local':wa,
 'growth_ratio_today':D_ratio,'sigma8_model':float(sigma8),'S8_model':float(S8),
 'DESY6_shear_S8':0.798,'DESY6_shear_plus':0.014,'DESY6_shear_minus':0.015,
 'BAO_chi2_full_benchmark':chi2_bench,'BAO_late_best_lambda':float(late_best[0]),
 'BAO_late_best_Omega_m':float(late_best[1]),'BAO_late_best_alpha':float(late_best[2]),
 'BAO_late_best_chi2':float(late_best[3]),'BAO_LCDM_chi2':float(chi2_lcdm),
 'BAO_delta_chi2_late_vs_LCDM':float(chi2_lcdm-late_best[3])
}
with open('benchmark_metrics.json','w') as f: json.dump(metrics,f,indent=2)
np.savetxt('benchmark_bao_predictions.csv',np.array([[r[1],r[3],r[4],r[5]] for r in bao_rows]),delimiter=',',header='z,observed,sigma,predicted',comments='')
print(json.dumps(metrics,indent=2))


==> numerics/scalar_likelihood.py <==
import numpy as np
from scipy.integrate import solve_ivp, cumulative_trapezoid
from scipy.optimize import brentq, minimize, minimize_scalar
from functools import lru_cache

# DESI DR2 BAO Table 4, arXiv:2503.14738v3 / PRD 112, 083515 (2025)
BAO = [
    # name,z, type, values, errors, corr
    ('BGS',0.295,'DV',(7.942,),(.075,),0.0),
    ('LRG1',0.510,'AN',(13.588,21.863),(.167,.425),-.459),
    ('LRG2',0.706,'AN',(17.351,19.455),(.177,.330),-.404),
    ('LRG3+ELG1',0.934,'AN',(21.576,17.641),(.152,.193),-.416),
    ('ELG2',1.321,'AN',(27.601,14.176),(.318,.221),-.434),
    ('QSO',1.484,'AN',(30.512,12.817),(.760,.516),-.500),
    ('Lya',2.330,'AN',(38.988,8.632),(.531,.101),-.431),
]
OR0=9.2e-5
C_KMS=299792.458
NI=-4.2 # z~65, sufficient for late-time tail shooting; scalar is frozen here.


def _integrate_given_amp(lam, om0, vamp, dense=False, rtol=2e-8):
    def rhs(N,Y):
        u,p=Y
        v=vamp*np.exp(-lam*u)
        den=1-p*p/6.0
        if den <= 1e-10:
            return [p,0.0]
        E2=(om0*np.exp(-3*N)+OR0*np.exp(-4*N)+v)/den
        Om=om0*np.exp(-3*N)/E2
        Or=OR0*np.exp(-4*N)/E2
        Ok=p*p/6.0
        hp=-0.5*(3*Om+4*Or+6*Ok)
        return [p, -(3+hp)*p + 3*lam*v/E2]
    sol=solve_ivp(rhs,[NI,0.0],[0.0,0.0],rtol=rtol,atol=1e-10,
                  dense_output=dense,max_step=.035)
    u,p=sol.y[:,-1]
    v=vamp*np.exp(-lam*u)
    E2=(om0+OR0+v)/(1-p*p/6.0)
    return sol,E2

@lru_cache(maxsize=4096)
def solve_tail_cached(lam_round, om_round):
    lam=float(lam_round); om0=float(om_round)
    def f(logv):
        return _integrate_given_amp(lam,om0,np.exp(logv),dense=False,rtol=8e-7)[1]-1.0
    lv=brentq(f,np.log(1e-5),np.log(8.0),xtol=2e-8)
    vamp=np.exp(lv)
    sol,_=_integrate_given_amp(lam,om0,vamp,dense=True,rtol=1e-8)
    return sol,vamp

def solve_tail(lam,om0):
    # caching on precision much finer than observational relevance
    return solve_tail_cached(round(float(lam),6),round(float(om0),6))

def background(lam,om0,z):
    z=np.atleast_1d(np.asarray(z,float))
    N=-np.log1p(z)
    if np.min(N)<NI:
        raise ValueError('z too high for late-tail solver')
    sol,vamp=solve_tail(lam,om0)
    u,p=sol.sol(N)
    v=vamp*np.exp(-lam*u)
    E2=(om0*np.exp(-3*N)+OR0*np.exp(-4*N)+v)/(1-p*p/6.0)
    Ok=p*p/6.0
    Ov=v/E2
    Ophi=Ok+Ov
    w=(Ok-Ov)/Ophi
    Om=om0*np.exp(-3*N)/E2
    return np.sqrt(E2),w,Om,Ophi,u,p,vamp

def distance_grid(lam,om0,zmax=2.4,n=1800):
    z=np.linspace(0,zmax,n)
    E=background(lam,om0,z)[0]
    I=cumulative_trapezoid(1/E,z,initial=0)
    return z,E,I

def bao_shape_vector(lam,om0):
    # Returns q such that every DESI observable in the likelihood is alpha*q,
    # alpha = c/(H0 r_d).
    zgrid,Egrid,Igrid=distance_grid(lam,om0)
    q=[]; d=[]; blocks=[]
    for name,z,typ,vals,errs,corr in BAO:
        E=np.interp(z,zgrid,Egrid); I=np.interp(z,zgrid,Igrid)
        if typ=='DV':
            qv=(z*I*I/E)**(1/3)
            q.append(qv); d.append(vals[0]); blocks.append(np.array([[errs[0]**2]]))
        else:
            q += [I,1/E]; d += [vals[0],vals[1]]
            s1,s2=errs
            blocks.append(np.array([[s1*s1,corr*s1*s2],[corr*s1*s2,s2*s2]]))
    # block diagonal inverse, assembled explicitly
    n=sum(b.shape[0] for b in blocks)
    Cinv=np.zeros((n,n)); j=0
    for b in blocks:
        m=b.shape[0]; Cinv[j:j+m,j:j+m]=np.linalg.inv(b); j+=m
    return np.asarray(q),np.asarray(d),Cinv

def profiled_bao(lam,om0):
    if not (0<=lam<=1.6 and .20<om0<.42): return 1e9,np.nan
    try:
        q,d,Cinv=bao_shape_vector(lam,om0)
    except Exception:
        return 1e9,np.nan
    alpha=float((q@Cinv@d)/(q@Cinv@q))
    r=alpha*q-d
    return float(r@Cinv@r),alpha

def chi2_bao_2d(theta):
    return profiled_bao(float(theta[0]),float(theta[1]))[0]

def optimize_bao():
    r=minimize(chi2_bao_2d,[.8,.31],method='Nelder-Mead',
               options={'maxiter':220,'xatol':2e-5,'fatol':2e-4})
    chi,alpha=profiled_bao(*r.x)
    r.alpha=alpha
    ro=minimize_scalar(lambda om:profiled_bao(0.0,float(om))[0],bounds=(.20,.42),method='bounded',
                       options={'xatol':2e-6})
    chi0,alpha0=profiled_bao(0.0,ro.x)
    ro.alpha=alpha0
    return r,ro

def profile_lambda(lams):
    out=[]
    omprev=.31
    for lam in lams:
        r=minimize_scalar(lambda om:profiled_bao(float(lam),float(om))[0],bounds=(.22,.40),method='bounded',
                          options={'xatol':8e-5,'maxiter':60})
        chi,alpha=profiled_bao(float(lam),float(r.x))
        out.append((lam,r.x,alpha,chi))
    return np.asarray(out)

def growth_solution(lam,om0,sigma8_early_norm=1.0, zini=50.0):
    # Solve exact background + subhorizon GR growth equation for smooth canonical quintessence.
    # D is initialized in matter domination with D=a, dD/dln a=D.
    sol,vamp=solve_tail(lam,om0)
    Ni=-np.log1p(zini)
    def bg_N(N):
        u,p=sol.sol(N)
        v=vamp*np.exp(-lam*u)
        den=1-p*p/6.0
        E2=(om0*np.exp(-3*N)+OR0*np.exp(-4*N)+v)/den
        Om=om0*np.exp(-3*N)/E2
        Or=OR0*np.exp(-4*N)/E2
        Ok=p*p/6.0
        hp=-0.5*(3*Om+4*Or+6*Ok)
        return np.sqrt(E2),Om,hp
    Di=np.exp(Ni)
    def rhs(N,Y):
        D,F=Y
        E,Om,hp=bg_N(N)
        return [F, -(2+hp)*F+1.5*Om*D]
    gs=solve_ivp(rhs,[Ni,0],[Di,Di],rtol=2e-9,atol=1e-11,dense_output=True,max_step=.025)
    return gs,bg_N

if __name__=='__main__':
    r,r0=optimize_bao()
    print('Q best lambda,Om,alpha,chi2',r.x[0],r.x[1],r.alpha,r.fun)
    print('LCDM best Om,alpha,chi2',r0.x,r0.alpha,r0.fun,'Delta',r0.fun-r.fun)

